Learning to Blame: Localizing Novice Type Errors with Data-Driven Diagnosis

Localizing type errors is challenging in languages with global type inference, as the type checker must make assumptions about what the programmer intended to do. We introduce Nate, a data-driven approach to error localization based on supervised learning. Nate analyzes a large corpus of training data -- pairs of ill-typed programs and their "fixed" versions -- to automatically learn a model of where the error is most likely to be found. Given a new ill-typed program, Nate executes the model to generate a list of potential blame assignments ranked by likelihood. We evaluate Nate by comparing its precision to the state of the art on a set of over 5,000 ill-typed OCaml programs drawn from two instances of an introductory programming course. We show that when the top-ranked blame assignment is considered, Nate's data-driven model is able to correctly predict the exact sub-expression that should be changed 72% of the time, 28 points higher than OCaml and 16 points higher than the state-of-the-art SHErrLoc tool. Furthermore, Nate's accuracy surpasses 85% when we consider the top two locations and reaches 91% if we consider the top three.

==> plots.py <==
import csv
import matplotlib
import matplotlib.pyplot as plt
import numpy as np

UCSD = 'UCSD'

BUCKETS = [0.1, 0.2, 1.0, 10.0, 60.0 ] # range(500, 3001, 500)
#COLORS=['#90B0D4', '#90D492', '#D4B490', '#D490D2']
COLORS=['#8dd3c7','#bebada','#ffffb3','#fb8072','#80b1d3','#fdb462']
COLORS_E=['#8dd3c7','#bebada','#80b1d3','#ffffb3','#fdb462','#fb8072']

def read_csv(f):
    with open(f) as f:
        return list(csv.reader(f))
def read_csv_dict(f):
    with open(f) as f:
        return list(csv.DictReader(f))

def plot_user_study():
    a = read_csv_dict('study/study-data/Types_Study_A_scores.csv')
    b = read_csv_dict('study/study-data/Types_Study_B_scores.csv')

    def f(xs):
        return [float(x) for x in xs if float(x) >= 0]

    def err(xs):
        #p = np.average(xs)
        #return 100 * np.sqrt(p * (1-p) / len(xs))
        s = np.std(xs)
        n = len(xs)
        return 100 * (s / np.sqrt(n))

    ## REASON
    sepconcat_a = f([r['1: sepConcat explain (1.0 pts)'] for r in a])
    padzero_a = f([r['3: padZero explain (1.0 pts)'] for r in a])
    mulbydigit_a = f([r['5: mulByDigit explain (1.0 pts)'] for r in a])

    sepconcat_b = f([r['1: sepConcat explain (1.0 pts)'] for r in b])
    padzero_b = f([r['3: padZero explain (1.0 pts)'] for r in b])
    mulbydigit_b = f([r['5: mulByDigit explain (1.0 pts)'] for r in b])

    ind = np.arange(3)
    width = 0.35

    print 'EXPLAIN'
    print 'sherrloc'
    print [100*np.average(sepconcat_a), 100*np.average(padzero_b), 100*np.average(mulbydigit_a)]
    print map(err, [sepconcat_a, padzero_b, mulbydigit_a])
    fig = plt.figure()
    p_o = plt.bar(ind,
                  [100*np.average(sepconcat_a), 100*np.average(padzero_b), 100*np.average(mulbydigit_a)],
                  width,
                  color=COLORS[0],
                  yerr=map(err, [sepconcat_a, padzero_b, mulbydigit_a]),
                  error_kw={'linewidth': 3, 'ecolor': 'gray', 'capsize': 6, 'capthick': 3}
    )
    print 'nate'
    print [100*np.average(sepconcat_b), 100*np.average(padzero_a), 100*np.average(mulbydigit_b)]
    print map(err, [sepconcat_b, padzero_a, mulbydigit_b])
    p_n = plt.bar(ind + width,
                  [100*np.average(sepconcat_b), 100*np.average(padzero_a), 100*np.average(mulbydigit_b)],
                  width,
                  color=COLORS[1],
                  yerr=map(err, [sepconcat_b, padzero_a, mulbydigit_b]),
                  error_kw={'linewidth': 3, 'ecolor': 'gray', 'capsize': 6, 'capthick': 3}
    )

    plt.title('Explanation',fontsize=30)
    # plt.xlabel('Problem', fontsize=20)
    plt.ylabel('% Correct', fontsize=24)
    plt.xticks(ind + width, ['sepConcat\n(p = 0.48)', 'padZero\n(p = 0.097)', 'mulByDigit\n(p = 0.083)'], fontsize=20)
    plt.legend(('SHErrLoc', 'Nate'), loc='lower right', fontsize=20)
    # autolabel(plt, p_o)
    # autolabel(plt, p_n)

    fig.savefig('user-study-reason.png')
    plt.close()


    ## FIX
    sepconcat_a = f([r['2: sepConcat fix (1.0 pts)'] for r in a])
    padzero_a = f([r['4: padZero fix (1.0 pts)'] for r in a])
    mulbydigit_a = f([r['6: mulByDigit fix (1.0 pts)'] for r in a])

    sepconcat_b = f([r['2: sepConcat fix (1.0 pts)'] for r in b])
    padzero_b = f([r['4: padZero fix (1.0 pts)'] for r in b])
    mulbydigit_b = f([r['6: mulByDigit fix (1.0 pts)'] for r in b])

    ind = np.arange(3)
    width = 0.35

    print 'FIX'
    print 'sherrloc'
    print [100*np.average(sepconcat_a), 100*np.average(padzero_b), 100*np.average(mulbydigit_a)]
    print map(err, [sepconcat_a, padzero_b, mulbydigit_a])
    fig = plt.figure()
    p_o = plt.bar(ind,
                  [100*np.average(sepconcat_a), 100*np.average(padzero_b), 100*np.average(mulbydigit_a)],
                  width,
                  color=COLORS[0],
                  yerr=map(err, [sepconcat_a, padzero_b, mulbydigit_a]),
                  error_kw={'linewidth': 3, 'ecolor': 'gray', 'capsize': 6, 'capthick': 3}
    )
    print 'nate'
    print [100*np.average(sepconcat_b), 100*np.average(padzero_a), 100*np.average(mulbydigit_b)]
    print map(err, [sepconcat_b, padzero_a, mulbydigit_b])
    p_n = plt.bar(ind + width,
                  [100*np.average(sepconcat_b), 100*np.average(padzero_a), 100*np.average(mulbydigit_b)],
                  width,
                  color=COLORS[1],
                  yerr=map(err, [sepconcat_b, padzero_a, mulbydigit_b]),
                  error_kw={'linewidth': 3, 'ecolor': 'gray', 'capsize': 6, 'capthick': 3}
    )

    plt.title('Fix',fontsize=30)
    # plt.xlabel('Problem', fontsize=20)
    plt.ylabel('% Correct', fontsize=24)
    plt.xticks(ind + width, ['sepConcat\n(p = 0.57)', 'padZero\n(p = 0.33)', 'mulByDigit\n(p = 0.31)'], fontsize=20)
    plt.legend(('SHErrLoc', 'Nate'), loc='lower right', fontsize=20)
    # autolabel(plt, p_o)
    # autolabel(plt, p_n)

    fig.savefig('user-study-fix.png')
    plt.close()


if __name__ == '__main__':
    plot_user_study()


==> study/study.R <==
library(irr)

a0 = read.csv(file="study-data/Types_Study_A_scores.csv")
b0 = read.csv(file="study-data/Types_Study_B_scores.csv")
a1 = read.csv(file="study-data/Types_Study_1_A_scores.csv")
b1 = read.csv(file="study-data/Types_Study_1_B_scores.csv")
a2 = read.csv(file="study-data/Types_Study_2_A_scores.csv")
b2 = read.csv(file="study-data/Types_Study_2_B_scores.csv")

reasons0 = c(a0$X1..sepConcat.explain..1.0.pts.,
             a0$X3..padZero.explain..1.0.pts.,
             a0$X5..mulByDigit.explain..1.0.pts.,
             b0$X1..sepConcat.explain..1.0.pts.,
             b0$X3..padZero.explain..1.0.pts.,
             b0$X5..mulByDigit.explain..1.0.pts.)
reasons1 = c(a1$X1..sepConcat.explain..1.0.pts.,
             a1$X3..padZero.explain..1.0.pts.,
             a1$X5..mulByDigit.explain..1.0.pts.,
             b1$X1..sepConcat.explain..1.0.pts.,
             b1$X3..padZero.explain..1.0.pts.,
             b1$X5..mulByDigit.explain..1.0.pts.)
reasons2 = c(a2$X1..sepConcat.explain..1.0.pts.,
             a2$X3..padZero.explain..1.0.pts.,
             a2$X5..mulByDigit.explain..1.0.pts.,
             b2$X1..sepConcat.explain..1.0.pts.,
             b2$X3..padZero.explain..1.0.pts.,
             b2$X5..mulByDigit.explain..1.0.pts.)
reasons = data.frame(reasons0, reasons1, reasons2)
# filter out answers that any annotator marked as INCOMPLETE
reasons = reasons[reasons$reasons0 != -1 & reasons$reasons1 != -1 & reasons$reasons2 != -1,]


fixes0 = c(a0$X2..sepConcat.fix..1.0.pts.,
           a0$X4..padZero.fix..1.0.pts.,
           a0$X6..mulByDigit.fix..1.0.pts.,
           b0$X2..sepConcat.fix..1.0.pts.,
           b0$X4..padZero.fix..1.0.pts.,
           b0$X6..mulByDigit.fix..1.0.pts.)
fixes1 = c(a1$X2..sepConcat.fix..1.0.pts.,
           a1$X4..padZero.fix..1.0.pts.,
           a1$X6..mulByDigit.fix..1.0.pts.,
           b1$X2..sepConcat.fix..1.0.pts.,
           b1$X4..padZero.fix..1.0.pts.,
           b1$X6..mulByDigit.fix..1.0.pts.)
fixes2 = c(a2$X2..sepConcat.fix..1.0.pts.,
           a2$X4..padZero.fix..1.0.pts.,
           a2$X6..mulByDigit.fix..1.0.pts.,
           b2$X2..sepConcat.fix..1.0.pts.,
           b2$X4..padZero.fix..1.0.pts.,
           b2$X6..mulByDigit.fix..1.0.pts.)
fixes = data.frame(fixes0, fixes1, fixes2)
# filter out answers that any annotator marked as INCOMPLETE
fixes = fixes[fixes$fixes0 != -1 & fixes$fixes1 != -1 & fixes$fixes2 != -1,]

print("REASONS")
print(table(reasons[,1]))
print(table(reasons[,2]))
print(table(reasons[,3]))
print(kappam.fleiss(reasons[,1:3],exact=TRUE,detail=TRUE))
#print(kappam.fleiss(reasons[1:3],detail=TRUE))

print("FIXES")
print(table(fixes[,1]))
print(table(fixes[,2]))
print(table(fixes[,3]))
print(kappam.fleiss(fixes[,1:3],exact=TRUE,detail=TRUE))
#print(kappam.fleiss(fixes[1:3],detail=TRUE))

significance <- function(x,y) {
  print(x)
  print(mean(x))
  print(y)
  print(mean(y))
  wilcox.test(x, y, alternative="g")
}

print("sepconcat reason")
print(significance(
        b0$X1..sepConcat.explain..1.0.pts.[b0$X1..sepConcat.explain..1.0.pts. != -1],
        a0$X1..sepConcat.explain..1.0.pts.[a0$X1..sepConcat.explain..1.0.pts. != -1]
))

print("padzero reason")
print(significance(
        a0$X3..padZero.explain..1.0.pts.[a0$X3..padZero.explain..1.0.pts. != -1],
        b0$X3..padZero.explain..1.0.pts.[b0$X3..padZero.explain..1.0.pts. != -1]
))

print("mulbydigit reason")
print(significance(
        b0$X5..mulByDigit.explain..1.0.pts.[b0$X5..mulByDigit.explain..1.0.pts. != -1],
        a0$X5..mulByDigit.explain..1.0.pts.[a0$X5..mulByDigit.explain..1.0.pts. != -1]
))

print("sepconcat fix")
print(significance(
        b0$X2..sepConcat.fix..1.0.pts.[b0$X2..sepConcat.fix..1.0.pts. != -1],
        a0$X2..sepConcat.fix..1.0.pts.[a0$X2..sepConcat.fix..1.0.pts. != -1]
))

print("padzero fix")
print(significance(
        a0$X4..padZero.fix..1.0.pts.[a0$X4..padZero.fix..1.0.pts. != -1],
        b0$X4..padZero.fix..1.0.pts.[b0$X4..padZero.fix..1.0.pts. != -1]
))

print("mulbydigit fix")
print(significance(
        b0$X6..mulByDigit.fix..1.0.pts.[b0$X6..mulByDigit.fix..1.0.pts. != -1],
        a0$X6..mulByDigit.fix..1.0.pts.[a0$X6..mulByDigit.fix..1.0.pts. != -1]
))

# print("append")
# print(significance(
#         c(b3$X5..append.reason[b3$X5..append.reason != -1],
#           b3$X6..append.fix[b3$X6..append.fix != -1]),
#         c(a3$X1..append.reason[a3$X1..append.reason != -1],
#           a3$X2..append.fix[a3$X2..append.fix != -1])
# ))

# print("digistofint")
# print(significance(
#         c(b3$X7..digitsofint.reason[b3$X7..digitsofint.reason != -1],
#           b3$X8..digitsofint.fix[b3$X8..digitsofint.fix != -1]),
#         c(a3$X3..digitsofint.reason[a3$X3..digitsofint.reason != -1],
#           a3$X4..digitsofint.fix[a3$X4..digitsofint.fix != -1])
# ))

# print("sumlist")
# print(significance(
#         c(a3$X5..sumlist.reason[a3$X5..sumlist.reason != -1],
#           a3$X6..sumlist.fix[a3$X6..sumlist.fix != -1]),
#         c(b3$X1..sumlist.reason[b3$X1..sumlist.reason != -1],
#           b3$X2..sumlist.fix[b3$X2..sumlist.fix != -1])
# ))

# print("wwhile")
# print(significance(
#         c(a3$X7..wwhile.reason[a3$X7..wwhile.reason != -1],
#           a3$X8..wwhile.fix[a3$X8..wwhile.fix != -1]),
#         c(b3$X3..wwhile.reason[b3$X3..wwhile.reason != -1],
#           b3$X4..wwhile.fix[b3$X4..wwhile.fix != -1])
# ))

# print("total reason")
# print(significance(
#         c(b3$X5..append.reason[b3$X5..append.reason != -1],
#           b3$X7..digitsofint.reason[b3$X7..digitsofint.reason != -1],
#           a3$X5..sumlist.reason[a3$X5..sumlist.reason != -1],
#           a3$X7..wwhile.reason[a3$X7..wwhile.reason != -1]),
#         c(a3$X1..append.reason[a3$X1..append.reason != -1],
#           a3$X3..digitsofint.reason[a3$X3..digitsofint.reason != -1],
#           b3$X1..sumlist.reason[b3$X1..sumlist.reason != -1],
#           b3$X3..wwhile.reason[b3$X3..wwhile.reason != -1])
# ))

# print("total fix")
# print(significance(
#         c(b3$X6..append.fix[b3$X6..append.fix != -1],
#           b3$X8..digitsofint.fix[b3$X8..digitsofint.fix != -1],
#           a3$X6..sumlist.fix[a3$X6..sumlist.fix != -1],
#           a3$X8..wwhile.fix[a3$X8..wwhile.fix != -1]),
#         c(a3$X2..append.fix[a3$X2..append.fix != -1],
#           a3$X4..digitsofint.fix[a3$X4..digitsofint.fix != -1],
#           b3$X2..sumlist.fix[b3$X2..sumlist.fix != -1],
#           b3$X4..wwhile.fix[b3$X4..wwhile.fix != -1])
# ))

# print("total")
# print(significance(
#         c(b3$X5..append.reason[b3$X5..append.reason != -1],
#           b3$X7..digitsofint.reason[b3$X7..digitsofint.reason != -1],
#           a3$X5..sumlist.reason[a3$X5..sumlist.reason != -1],
#           a3$X7..wwhile.reason[a3$X7..wwhile.reason != -1],
#           b3$X6..append.fix[b3$X6..append.fix != -1],
#           b3$X8..digitsofint.fix[b3$X8..digitsofint.fix != -1],
#           a3$X6..sumlist.fix[a3$X6..sumlist.fix != -1],
#           a3$X8..wwhile.fix[a3$X8..wwhile.fix != -1]),
#         c(a3$X1..append.reason[a3$X1..append.reason != -1],
#           a3$X3..digitsofint.reason[a3$X3..digitsofint.reason != -1],
#           b3$X1..sumlist.reason[b3$X1..sumlist.reason != -1],
#           b3$X3..wwhile.reason[b3$X3..wwhile.reason != -1],
#           a3$X2..append.fix[a3$X2..append.fix != -1],
#           a3$X4..digitsofint.fix[a3$X4..digitsofint.fix != -1],
#           b3$X2..sumlist.fix[b3$X2..sumlist.fix != -1],
#           b3$X4..wwhile.fix[b3$X4..wwhile.fix != -1])
# ))

